Scalable and Configurable Tracking for Any Rowhammer Threshold

The Rowhammer vulnerability continues to get worse, with the Rowhammer Threshold (TRH) reducing from 139K activations to 4.8K activations over the last decade. Typical Rowhammer mitigations rely on tracking aggressor rows. The number of possible aggressors increases with lowering thresholds, making it difficult to reliably track such rows in a storage-efficient manner. At lower thresholds, academic trackers such as Graphene require prohibitive SRAM overheads (hundreds of KBs to MB). Recent in-DRAM trackers from industry, such as DSAC-TRR, perform approximate tracking, sacrificing guaranteed protection for reduced storage overheads, leaving DRAM vulnerable to Rowhammer attacks. Ideally, we seek a scalable tracker that tracks securely and precisely, and incurs negligible dedicated SRAM and performance overheads, while still being able to track arbitrarily low thresholds. To that end, we propose START - a Scalable Tracker for Any Rowhammer Threshold. Rather than relying on dedicated SRAM structures, START dynamically repurposes a small fraction the Last-Level Cache (LLC) to store tracking metadata. START is based on the observation that while the memory contains millions of rows, typical workloads touch only a small subset of rows within a refresh period of 64ms, so allocating tracking entries on demand significantly reduces storage. If the application does not access many rows in memory, START does not reserve any LLC capacity. Otherwise, START dynamically uses 1-way, 2-way, or 8-way of the cache set based on demand. START consumes, on average, 9.4% of the LLC capacity to store metadata, which is 5x lower compared to dedicating a counter in LLC for each row in memory. We also propose START-M, a memory-mapped START for large-memory systems. Our designs require only 4KB SRAM for newly added structures and perform within 1% of idealized tracking even at TRH of less than 100.

==> graphs/capacity_loss.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns; sns.set()
sns.set_style("whitegrid")
import matplotlib.ticker as mtick
import matplotlib
import matplotlib.patches as mpatches
import matplotlib.lines as mlines
matplotlib.ticker._mathdefault = lambda x: '\\mathdefault{%s}'%x
#Get Non-Type-3 Fonts
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

legends = ["Start-S", "Start-D"]
                               
#Color Palette
colors = ['#FBD148','#3DB2FF','black', '#34a853']

#Set Font Size
#plt.rc('font', family='serif')
plt.rc('font', size='9.5')

# Read Dataframe
df = pd.read_csv("./capacity_loss.csv", delimiter=',')
#print (df)


# Set position of bar on X axis
#barwidth
barWidth = 0.7
r1 = np.arange(len(df.index))
# r2 = [x + barWidth for x in r1]
# r3 = [x + barWidth for x in r2]

#Create Plot
fig = plt.figure(figsize=(6,2.2))
ax = plt.gca()


#Bars
# plt.bar(r1, df['start_s'], width = barWidth, color=colors[0],label=legends[0],edgecolor='k')
plt.bar(r1, df['start_d'], width = barWidth, color=colors[1],label=legends[1],edgecolor='k')


#Y=1 Black Line
ax.plot([-0.75,len(df.index)+0.25], [0.5,0.5],lw=1.5,color='black')


# Add xticks on the middle of the group bars
# df.at[34,'Expts'] = " "
plt.xticks([(r+barWidth*0.5) for r in range(len(df.index))], df['workload'])
ax.set_xlim(-0.75,len(df.index)+0.25)
plt.xticks(rotation = 45,ha='right')

for tick in ax.xaxis.get_major_ticks():
    tick_str = tick.label1.get_text()
    if( (tick_str == "LIGRA") or (tick_str == "SPEC") or (tick_str == "PARSEC") or (tick_str == "ALL")):
        tick.label1.set_weight('bold')
    if (tick_str == "0"):
        tick.set_visible(False)

#Add Y-axes labels
plt.ylabel('Capacity Loss', size=10, labelpad=-0.7)
ax.tick_params(axis='y', which='major', labelsize=9, pad=-1)
ax.tick_params(axis='x', which='major', labelsize=9)

#Set Y format & limts
ax.yaxis.set_major_formatter(mtick.PercentFormatter(1,0))
ax.set_ylim(0,0.6)
ax.tick_params(axis='x', which='major', pad=-1)
ax.set_yticks([0.0625, 0.2, 0.4, 0.5, 0.6])
ax.set_yticklabels(["6%  \n(1-way)", "20%", "40%", "50%  \n(8-ways)", ""])
#grid
ax.axis('on')
ax.xaxis.grid()

#Legend
leg_handles=[]
leg_handles.append(mlines.Line2D([], [], color='k',label=legends[0]))
for i in range(1,2):
    leg_handles.append(mpatches.Patch(facecolor=colors[i], lw=1, label=legends[i], edgecolor='k'))
plt.legend(handles = leg_handles, bbox_to_anchor=(0.5,0.92),frameon=False,loc='center',ncol=4,prop={'size':10})

#Text
#ax.text(35,1.1, 'Gmean', family='serif',size='9.5',weight='bold',
#        ha='center', va='center')


#Figure
plt.tight_layout()
fig.savefig("capacity_loss.pdf",bbox_inches='tight')
plt.show()

